Constants of motion in gravitational self-force theory

Synergies between self-force theory and other approaches to the gravitational two-body problem have traditionally relied on calculations of gauge-invariant observables as functions of orbital frequencies. However, in self-force theory, one can also define a complete set of constants of motion: energy, azimuthal angular momentum, and radial and polar actions. Here, we outline how directly utilizing these constants allows for more straightforward comparisons and hybridizations across the parameter space, as well as more streamlined waveform generation through flux-balance laws. Restricting to the case of nonspinning binaries and first order in self-force, we compute the constants of motion and the corrections to fundamental frequencies numerically as well as analytically (to 9PN in a post-Newtonian expansion), establishing consistency with the highest-order (4PN) results available from post-Newtonian theory. We also apply the results to identify the perturbed locations of special curves in the parameter space: circular orbits and the separatrix between bound and plunging orbits.

==> anc/data_circular.csv <==
"y","OmegaPhi","OmegaR0","z0","E0","L0","OmegaR1","z1","E1","L1","dp","de2","OmegaR1Err","z1Err","E1Err","L1Err","dpErr","de2Err"
0.16663889351774705,0.0680243749416742,0.0008781177308555856,0.7071656944781465,0.9428090448540698,3.4641016632342447,-0.03905316456812448,0.14798646713443092,0.019431258670384765,-0.8020944689842618,-0.17814753704422953,-0.00005944693672635051,48.77195845796351,8.28046052420011,0.0024368968372866207,0.035804684741823405,99.4069323882318,0.03317159315189777
0.1666359203833914,0.06802255443597063,0.0009238998022187678,0.7071720008949907,0.9428090455920358,3.4641016740829467,0.039328660607335836,0.14798354671874694,0.019431964950919842,-0.8020840860925168,0.1888000008698615,0.00006975532580774984,37.824515897710285,6.757178897367554,0.0022017822116250215,0.032349216342999615,81.1235539288542,0.029972457144692273
0.16663262903800505,0.06802053910265003,0.000972065081801933,0.7071789822145335,0.9428090464964142,3.4641016873784194,0.0670253747409583,0.1479803138086668,0.01943275503435614,-0.802072470899412,0.33861804633192355,0.00013852131834557306,29.334657224264255,5.514205532699092,0.001989407071780767,0.029227948421450996,66.20426137626625,0.027082731311212832
0.1666289854385038,0.06801830810279465,0.0010227370166962086,0.7071867106249169,0.942809047604721,3.4641017036723984,0.07987810039540365,0.14797673498939856,0.019433591421440282,-0.8020601746049199,0.42470395352950663,0.00019236672669210509,22.750638954694626,4.499951187256411,0.001797572203949829,0.026408559229699136,54.02994640993252,0.02447249159762407
0.16662495190308804,0.06801583837107038,0.0010760453474365024,0.707195266026812,0.9428090489629263,3.464101723640998,0.10375421521711614,0.1479727732784175,0.01943456859966919,-0.8020458079472302,0.5805809929542218,0.0002911724247847408,17.644593520765817,3.672322117546362,0.0016242910950947306,0.023861853066223054,44.09545032038251,0.022114708107182603
0.16662048672306287,0.0680131043784291,0.0011321264121305714,0.7072047368554689,0.9428090506273583,3.4641017481127396,0.12502682073582466,0.1479683877455959,0.019435601982206584,-0.8020306143810213,0.7363268956709734,0.00040889258025591466,13.684716200288989,2.9969722759354465,0.001467769364449291,0.021561457981048623,35.98859001625774,0.019984965262080365
0.16661554373341508,0.06801007786964765,0.0011911234624738492,0.7072152209898732,0.9428090526670351,3.4641017781028847,0.14440600977761223,0.14796353309337568,0.01943678413936161,-0.8020132326840269,0.895109918133956,0.0005503946738452048,10.61369672543943,2.44587719806306,0.0013263861772113722,0.019483552613485725,29.373044357201817,0.018061208842960697
0.16661007183780277,0.0680067275730646,0.0012531869916268482,0.7072268267582854,0.942809055166521,3.464101814855506,0.1482318293068682,0.14795815919243033,0.019438062785292004,-0.8019944313939368,0.9670987844702427,0.0006584715384323188,8.231993794609771,1.9961704412257983,0.0011986774669966325,0.01760661961287306,23.974391129131927,0.01632351778668106
0.16660401448316475,0.06800301887960505,0.0013184750738088524,0.7072396740501096,0.9428090582294262,3.4641018598950226,0.1486216649382534,0.1479522105684742,0.019439500540806724,-0.8019732894503464,1.0206244962900692,0.0007695032864629757,6.384864689785016,1.629194153014377,0.001083320768433703,0.01591122272361522,19.568713609824396,0.014753897725704773
0.1665973090786653,0.06799891348788875,0.001387153715341938,0.7072538955453007,0.9428090619826904,3.46410191508933,0.15779457112571155,0.14794562583503085,0.01944107372397844,-0.8019501547366873,1.1406395027714882,0.0009523186808516488,4.9523072456135475,1.3297244405649717,0.0009791215277549364,0.014379805591946612,15.97330476719346,0.013336094785227234
0.16658988635314362,0.0679943690118896,0.00145939721672361,0.7072696380734638,0.9428090665818316,3.4641019827271373,0.15975769626909575,0.14793833706652165,0.019442827544056095,-0.801924361996484,1.2156556355851915,0.00112394781829033,3.8412599799126492,1.0853392978588885,0.0008850007286103889,0.012996509902539678,13.039082176327282,0.012055427158478677
0.16658166964464688,0.06798933854726143,0.0015353885451023402,0.7072870641161645,0.9428090722173705,3.464102065612691,0.16358654324243324,0.14793026910598778,0.01944475857463518,-0.8018959610918484,1.3104211486847495,0.001341719615055516,2.979553543662022,0.8859028940989758,0.0007999837199470104,0.011747011181584058,10.644399290021934,0.010898633109088531
0.16657257411497442,0.06798377019205672,0.001615319716328229,0.7073063534672064,0.9428090791226991,3.4641021671817938,0.16201670410146124,0.147921338799398,0.01944690304858579,-0.8018644184797775,1.3663506638064222,0.0015493281962901647,2.31122020365563,0.7231447890529399,0.0007231901258918822,0.010618370501833964,8.689995851299932,0.009853733711780888
0.166562505881445,0.06797760651713909,0.0016993921854645073,0.7073277050672216,0.9428090875837122,3.4641022916438993,0.16081857447676076,0.14791145415156143,0.019449269387946184,-0.8018296094919763,1.4279231886309574,0.0017932184289707182,1.7928564024446128,0.5903165888801778,0.0006538247261351594,0.00959890045105056,7.094877608188758,0.008909908725898497
0.16655136105732216,0.06797078398113164,0.0017878172443421766,0.7073513390303513,0.9428090979505992,3.4641024441561257,0.15957036168991726,0.14790051339285076,0.019451887422792594,-0.8017910943732227,1.4918230064108047,0.0020749673813417434,1.3908020317002343,0.4819118114027225,0.0005911692239406863,0.008678044145524989,5.792954556982647,0.008057384619810582
0.16653902469148094,0.06796323228423926,0.0018808164243569792,0.7073774988827064,0.9428091106522756,3.4641026310363303,0.15601252972784813,0.14788840394979402,0.019454789538447106,-0.8017483954937162,1.5358700260762093,0.0023661082555832586,1.0789529748926407,0.3934373036764887,0.0005345748044506719,0.007846265858541278,4.73029782646663,0.007287333269446119
0.1665253695969744,0.06795487365474176,0.001978621902271267,0.7074064540340866,0.9428091262140456,3.464102860024012,0.1526798735302913,0.1478750013091366,0.019457989984487615,-0.8017013017621023,1.5828649231436704,0.002701052069742466,0.8370648021197306,0.3212267447884138,0.00048345541984569704,0.0070949523309098,3.8629015973228427,0.006591780639081923
0.16651025505714828,0.06794562206136373,0.002081476906266212,0.7074385025064401,0.9428091452792128,3.464103140599725,0.14857379694896175,0.14786016776485494,0.019461537455947794,-0.8016490948789609,1.6222307270896956,0.003066450421049672,0.6494372808161409,0.2622884663529991,0.00043728171810617373,0.006416323540476204,3.154856844775298,0.005963524138991204
0.16649352539685794,0.06793538234409331,0.002189636118878265,0.7074739739449267,0.9428091686355209,3.464103484376077,0.1443969456305183,0.1478437510367488,0.019465454345735347,-0.8015914431277184,1.660667046096194,0.003477508042076611,0.5038942460882564,0.2141812898568096,0.000395575563937962,0.005803352174126546,2.5768612935593738,0.005396058103720324
0.166475008405165,0.06792404925534298,0.0023033660727419447,0.7075132329395055,0.9428091972474933,3.4641039055763208,0.13993697382031797,0.14782558274809166,0.019469790965420616,-0.8015276033376443,1.695360679670053,0.00393315471899948,0.3909924865825018,0.17491321267186816,0.000357905086290309,0.005249690838933319,2.1050035658127837,0.004883506387560304
0.16645451359460253,0.06791150640261066,0.0024229455342350253,0.7075566826878209,0.9428092322959815,3.464104421620043,0.13518267167350548,0.14780547674873848,0.01947457690946782,-0.8014571366187268,1.7254894189986971,0.004435260012237883,0.3034082458082251,0.14285874401167656,0.00032388020706775213,0.0047496063448942884,1.7197711364925863,0.004420561533383837
0.1664318302807367,0.0678976250830279,0.0025486658691432538,0.7076047690326804,0.9428092752265174,3.4641050538398312,0.13036231503253448,0.14778322726914792,0.019479875383326142,-0.80137910839612,1.753347083279873,0.004993911589409925,0.23546145527391169,0.11669145583020527,0.0002931486032086118,0.004297920356314786,1.4052408754833616,0.004002429844558469
0.16640672546427082,0.06788226299935485,0.0026808313833456584,0.7076579849102167,0.9428093278084151,3.464105828358049,0.12542082748135217,0.14775860688943995,0.01948572541584539,-0.8012929390611516,1.7777882424795908,0.005611276788123004,0.18274677121356023,0.09532894532530116,0.0002653920564846854,0.003889955741213576,1.1484185354995164,0.0036247816907095044
0.16637894149637703,0.06786526284611848,0.0028197596301993587,0.7077168752480552,0.9428093922069879,3.4641067771592704,0.1204779344273275,0.14773136430635905,0.019492189530781346,-0.8011977017710405,1.8000737847890687,0.006296916372663634,0.14184745134312599,0.07788793198095643,0.00024032316333223635,0.0035214882108900785,0.9386998606761067,0.0032837067967194937
0.16634819350627114,0.06784645075368662,0.0029657816747959862,0.7077820423556833,0.9428094710717642,3.464107939401783,0.1155740651122581,0.1477012218800196,0.019499334326431375,-0.8010924080745127,1.820548915588709,0.007059085243840272,0.11011345058237514,0.06364761226933145,0.00021768235411465464,0.003188702507252341,0.7674307921865446,0.0029756736193165575
0.16631416656829692,0.06782563457713801,0.003119242303499753,0.7078541518527,0.9428095676442106,3.4641093630210458,0.11070303824857926,0.14766787294145,0.01950721880732472,-0.8009761796126179,1.8388967247880041,0.007904423947244941,0.08548934527941646,0.05201976638739781,0.000197235213412716,0.00288815301220083,0.6275487035814734,0.002697492977058716
0.1662765125839527,0.067802602015839,0.003280500165153825,0.7079339391836911,0.9428096858892173,3.4641111066896118,0.10590085668370124,0.14763097883922188,0.019515931125551524,-0.8008477061304493,1.855499807700186,0.008843119760006912,0.06638087087109074,0.042524358658558796,0.00017877004692811534,0.0026167279817690793,0.5132895640816865,0.0024462848596907673
0.1662348468523933,0.0677771185486822,0.003449927828011812,0.7080222167720583,0.942809830655524,3.4641132422120404,0.10120143228151464,0.14759016570479283,0.019525540993015518,-0.80070594651206,1.8708202745878557,0.009887365052383527,0.051551430557034796,0.03476963550638876,0.00016209569800715618,0.002371617445986588,0.41994907718602126,0.0022194488086059
0.16618874430100375,0.06774892516900943,0.003627911733770088,0.7081198818681682,0.9428100078713574,3.4641158574504423,0.09660272229892906,0.14754502091262084,0.019536153211473672,-0.8005493387464566,1.884747472878055,0.011048058175427934,0.04004182505223819,0.02843588033263252,0.00014703956499310228,0.0021502840600985678,0.34368770535219606,0.0020146368771155115
0.1661377353456804,0.06771773590234956,0.0038148520270118594,0.708227925150486,0.9428102247828788,3.464119059896925,0.09211635409494492,0.1474950892125007,0.019547850031359854,-0.8003766495242858,1.8974453469160892,0.012338883468731259,0.03110800742673538,0.023262162958355027,0.00013344582365628873,0.0019504369659769263,0.2813716330962059,0.001829729534936758
0.16608130134853083,0.06768323508929341,0.0040111622348714985,0.7083474401410719,0.9428104902446398,3.4641229810343117,0.08775338380169367,0.14743986850871482,0.01956075754060077,-0.8001859935079474,1.9091210096446725,0.013775698471030235,0.024172801908081236,0.019035522592434562,0.00012117381091699337,0.0017700080234488945,0.23044293495419613,0.0016628136040989264
0.1660188696388421,0.06764507441514146,0.0042172687677393935,0.7084796334994176,0.9428108150731503,3.464127781656745,0.08351494869296094,0.14737880526292024,0.01957497432872298,-0.7999758854670388,1.9198157680676802,0.015375335532338961,0.018788465730726168,0.015582146179344305,0.0001100965814016098,0.0016071305759463245,0.18881369113530483,0.0015121627307117642
0.16594980806146517,0.06760286966746042,0.004433610207307168,0.7086258362602951,0.9428112124769599,3.4641336583583624,0.07941033714221638,0.1473112894949279,0.019590645017171338,-0.7997441528183615,1.9297897034018023,0.017158690595410094,0.014607647366242163,0.012760165493131784,0.00010009959241713638,0.0014601201021352897,0.1547795300736269,0.0013762194203620786
0.16587341901527428,0.06755619720243196,0.004660636343146602,0.7087875160823427,0.9428116985793776,3.4641408514422767,0.07543634857604103,0.14723664935902386,0.019607891524663964,-0.7994889498147317,1.9390520282268044,0.019147476076922104,0.011360867453017022,0.010453783676813908,0.000091079534388325,0.0013274569970098545,0.12694912699186475,0.0012535792421649035
0.1657889329432257,0.06750459010097247,0.004898806913272298,0.7089662905740463,0.9428122930532152,3.4641496545551225,0.07159704199186893,0.14715414527208107,0.019626876858095714,-0.7992078123465015,1.9478170597802145,0.021368468254069142,0.008839049059824645,0.008568478989621531,0.00008294326588053931,0.0012077708864816465,0.10418663050140631,0.0011429762847538372
0.16569550123486415,0.06744753399614227,0.005148589997720684,0.7091639417619905,0.9428130198907768,3.464160426415998,0.06788823876263399,0.14706296357485482,0.019647749452941628,-0.7988984791877911,1.9561175970182785,0.02385048136037625,0.0068799717883102915,0.007027094335504669,0.00007560687285724435,0.0010998267550145408,0.08556472086705119,0.0010432704982850434
0.16559218850210505,0.06738446255448856,0.005410460007040556,0.70938243176279,0.9428139083368755,3.464173605084864,0.06431054046926409,0.1469622097091022,0.01967069001850172,-0.7985581957047931,1.9641419228477843,0.02662850931059827,0.005357761885610627,0.005766643029476245,0.00006899481162070228,0.0010025122961484832,0.07032626426476127,0.0009534359818757953
0.1654779641899432,0.06731475259583904,0.005684895199720965,0.7096239197139326,0.9428149940179852,3.464189725306422,0.06086072482018462,0.1468509008982833,0.019695877723089058,-0.7981842115449018,1.972001622226379,0.029742109580076663,0.004174743511134845,0.004735705298053949,0.00006303916233673183,0.000914826867512253,0.05785305789876831,0.000872551000046875
0.16535169348567205,0.06723771883887071,0.005972374653974358,0.7098907800098464,0.9428163203068722,3.4642094395738576,0.05753602213852652,0.14672795832714933,0.01972350901949127,-0.797773497828292,1.9798502543920373,0.03323787394171242,0.0032551159042225326,0.003892301487634885,0.00005767895663949369,0.0008358715182017859,0.04764029659167622,0.0007997888573376818
0.16521212749353897,0.06715260826376379,0.00627337460997522,0.7101856218759852,0.9428179399692822,3.4642335436853813,0.054332910211425285,0.1465921988229233,0.019753793002832594,-0.7973228113243549,1.9878504602277405,0.037170455359334,0.0025400501188365997,0.0032021577827799253,0.00005285959752274937,0.0007648403417414536,0.03927575104331332,0.0007344101480815306
0.16505789264689477,0.06705859408868227,0.006588364088702107,0.710511310296547,0.9428199171475825,3.46426300771855,0.05124767793447522,0.14644232605143911,0.019786943850845104,-0.7968288017522339,1.9961961898179306,0.04160476375828843,0.001983885529522218,0.0026372910140711825,0.00004853236375614717,0.0007010130314211262,0.03242277643680265,0.0006757562011798097
0.16488747933725495,0.0669547693640338,0.0069177996830661215,0.7108709882870718,0.9428223297457659,3.4642990135261953,0.04827649554507684,0.14627692125618913,0.01982319245599855,-0.7962878324951248,2.0051238443342476,0.046618670659927516,0.0015511788872277809,0.0021748532231208443,0.00004465399375834205,0.0006437485520583375,0.02680643915759116,0.0006232435777891081
0.16469922974979964,0.06684014019782102,0.007262119406239141,0.7112681004730943,0.9428252722909368,3.4643430000673923,0.04541525742829117,0.14609443358342594,0.019862770729972196,-0.7956962074636318,2.0149177781616534,0.05230643031546873,0.0012144160782751538,0.0017961901197342904,0.00004118637477282377,0.0005924802750233108,0.02220221181184428,0.0005763602155741854
0.16449132490833002,0.0667136186373569,0.007621735471315587,0.7117064178964603,0.9428288593583553,3.464396718130901,0.042659701261514214,0.1458931700583562,0.01990592046540757,-0.7950500309703282,2.025931102991212,0.058783604265863446,0.0009522362344040467,0.0014860719289770626,0.00003809632749886019,0.0005467124093685562,0.01842673790113024,0.000534662835814869
0.16426177095025987,0.06657401524765594,0.007997025866084601,0.7121900639219976,0.9428332296601972,3.4644622962908884,0.04000562574115311,0.1456712853010784,0.019952884064591742,-0.794345337129256,2.038620881795826,0.0661941978716666,0.0007480548754014633,0.0012320672593492718,0.00003535553703992497,0.0005060184067502085,0.01533031465212611,0.0004977766540995229
0.1640083846747088,0.0664200314455094,0.008388324577332953,0.7127235410563304,0.9428385509122291,3.464542320258978,0.037448743317195284,0.14542677109996577,0.020003900041872903,-0.7935781474501437,2.0535797547900225,0.0747204131181929,0.0005889955139159495,0.0010240323310767533,0.000032940653583686066,0.000470041608547262,0.0127907618443004,0.00046539756095339375
0.1637287784350749,0.06625025167120123,0.008795910311532389,0.7133117584161749,0.942845025607249,3.4646399281657634,0.03317000995062742,0.14515744599424946,0.020059203344301706,-0.7927444549716993,1.9641376513910385,0.08020906607221946,0.00046506136355014925,0.0008536958237149665,0.000030833652059698345,0.0004384992928749474,0.010708440791405595,0.00043729828933323627
0.1634203444826572,0.06606313550768939,0.009219993554004576,0.7139600594935459,0.9428528978388466,3.4647589247207047,0.03275327695266121,0.14486094505617275,0.020119009401783967,-0.7918404526865577,2.102985111242788,0.09655940641885165,0.00042401887838587637,0.0008219582099350806,0.000033395870272470246,0.0004731526099356487,0.010358697587727766,0.000475623762144604
0.1630802389111012,0.06585700989055043,0.009660701808020871,0.714674249757676,0.9428624613329447,3.4649039176619367,0.03063006480059014,0.14453471010727645,0.020183515614855835,-0.7908624993048368,2.1433424855291903,0.11088253746909905,0.0004135937223427803,0.0008467829723915883,0.00003878676823867365,0.0005472156082523949,0.010726827970992725,0.0005549359994721114
0.16270536540384387,0.06563006159173337,0.010118062860429454,0.715460623506607,0.9428740688565358,3.465080480414626,0.028392778737395437,0.14417598065146925,0.020252882308410533,-0.7898073955769285,2.179011018521577,0.12732066465862807,0.00040572573704918043,0.0008773956701087789,0.000045423296334337916,0.0006378164381373306,0.01117818305646282,0.0006531466267620288
0.1622923590495984,0.06538033020684102,0.01059198593335826,0.7163259892333957,0.9428881431813246,3.465295345422122,0.02622807007840923,0.14378178586089257,0.020327226729925547,-0.788672465210701,2.2254062702708133,0.14728260079972008,0.0004009805606349598,0.0009158678624153293,0.00005375029742459083,0.0007507340150067168,0.011741974286568457,0.0007771113681812301
0.16183757056542425,0.06510570192975164,0.011082240604788927,0.7172776926014973,0.9429051897824771,3.4655566331875205,0.024143333588359954,0.14334893800572215,0.020406604499032643,-0.7874558292781731,2.288549565157573,0.1721316844046565,0.0004002587706033976,0.0009653880847674212,0.00006445266624267599,0.0008948416265724744,0.012463048956925928,0.0009373996711430843
0.16133705135419352,0.06480390446024546,0.01158843341728439,0.7183236359311985,0.9429258114464801,3.4658741226474117,0.022136052552411342,0.14287402777627858,0.020490994216010354,-0.7861566381911651,2.377135649677877,0.20400592656841146,0.00040505645572797916,0.0010311335150592022,0.0000786428655928516,0.0010845201450976473,0.013414070117094603,0.0011511963163155418
0.16078653992411493,0.06447250345989465,0.012109982147285994,0.7194722928839293,0.9429507249436516,3.4662595690694733,0.020203181765496514,0.14235342200084108,0.020580277867140336,-0.7847753758275599,2.5062879710234167,0.24659448148967822,0.0004180157132316343,0.0011221095480716313,0.00009825669606696413,0.0013447508862385505,0.014721216364930142,0.0014484252242271153
0.16018145031286216,0.0641089010483382,0.012646087781026816,0.7207327167968818,0.9429807798857183,3.466727076186528,0.018342077745233117,0.14178326431359514,0.02067421512454593,-0.7833142701103807,2.7050268639387056,0.306905397192471,0.00044422600916389673,0.0012554955160677267,0.00012698833871397828,0.0017231475037494568,0.01662488702777599,0.0018862169631507085
0.1595168632875639,0.06371033691505956,0.013195704341417338,0.7221145408709854,0.943016979831928,3.4672935297055454,0.016550588853378505,0.14115947936865939,0.020772422494448373,-0.7817776455378428,3.0367240052635562,0.4001399506540714,0.0004948208963607144,0.0014686502547296774,0.0001728736552282852,0.0023231969032803837,0.01964739678661641,0.002588878135468006
0.15878752123333767,0.06327389270887432,0.013757506837588883,0.7236279681576603,0.9430605056224685,3.467979099601533,0.014827065159774597,0.14047778122411642,0.020874341362157992,-0.7801724714017584,3.6705871872117064,0.5667317548088199,0.0005995544688374188,0.0018610815875536582,0.00025732119729707416,0.0034204669452611008,0.0251791903598414,0.003887619612201083
0.157987827794795,0.06279650045532033,0.014329857769319904,0.7252837490359305,0.9431127407992197,3.468807818650245,0.013170266339973688,0.13973368652850313,0.02097921059792736,-0.7785088709059584,5.25860044687899,0.9621969491614762,0.0008731295250950842,0.002815772264940861,0.00046273765063092767,0.006075435232850579,0.03857020620562991,0.007057416724180367
0.15711185349296794,0.062274955836362944,0.01491077281591981,0.727093143635049,0.9431752988146427,3.4698082443829303,0.011579454455031724,0.1389225331239925,0.021086034009835858,-0.7768007524443277,14.91089251656011,3.2814334892677235,0.0025666184432599384,0.008507517117836564,0.0016874618941111767,0.02184775400454868,0.11813231635794517,0.02599732635931833
0.1561533486981943,0.061705937240829324,0.015497886575664378,0.7290678664606023,0.9432500515242112,3.4710142109613398,0.01005441149754878,0.13803950463258563,0.021193547953250583,-0.7750664928141806,-7.983632407479626,-2.155584181834299,0.0014659138572106444,0.00490762283453227,0.0011993208526772715,0.015284283827833865,0.0691719907388898,0.01867646723351722
0.15510576548882804,0.06108603154926558,0.016088419497843048,0.7312200103481293,0.9433391582021141,3.4724656762637043,0.008595425137500019,0.13707966150606085,0.021300191736928833,-0.7733296437500303,-2.254706785794823,-0.7680643826028013,0.00046099446067962704,0.0015142806458881214,0.00046924544961265697,0.005874287484354875,0.021696630833252278,0.0073909430132966586
0.1539622900542241,0.06041176764262734,0.016679147461993775,0.7335619468302115,0.9434450940129524,3.4742096676318113,0.00720320958046,0.13603797889694852,0.02140407722839794,-0.7716197363372422,-0.9857964082492475,-0.4417212214507956,0.00023997392631673495,0.000736638923619725,0.0003020732188121514,0.0037061144937459156,0.010746238526504444,0.0048152352435118185
0.1527158873927833,0.05967965860716113,0.017266375800591507,0.7361062000972751,0.9435706765173927,3.476301327153084,0.0058789873529537205,0.13490939154582846,0.021502966746384706,-0.7699730544540058,-0.4605470776128054,-0.29058617592143565,0.00014885975080230273,0.00039242851265605905,0.00022822785807556466,0.0027373566135533473,0.005838836750158503,0.003684064725484052
0.15135936009255338,0.05888625353248291,0.017845919918986996,0.7388652920000648,0.9437190883975544,3.478805053958622,0.004624375386985123,0.13368884568408212,0.021594255816925034,-0.7684334511136207,-0.19743966489305867,-0.19974831077477936,0.00010274674543226345,0.00019864559849255896,0.00018682405859227446,0.0021845677869614492,0.003020086549960975,0.0030554001754160426
0.14988542293985122,0.05802819964889501,0.018413095018947924,0.7418515560275154,0.943893894177295,3.4817957367668653,0.003441401877112867,0.13237135773480188,0.021674967069345772,-0.7670531236083978,-0.059516145731797095,-0.13642526348887102,0.00007720495037354394,0.00007456596894988478,0.00016050523573477862,0.0018244922515838638,0.001160733772086773,0.002660679866787262
0.14828679495409527,0.05710231530516311,0.01896271775003818,0.7450769189403994,0.944099048313267,3.4853600648111556,0.0023323672158756564,0.13095207936993833,0.021741757979606573,-0.7658933174888245,0.006782144735770827,-0.0877104307063133,0.00006236357701551733,0.000011590627616008832,0.00014244832038629057,0.0015695317867263781,0.0001851384687206103,0.0023943126347843184
0.14655631016579035,0.056105673931676765,0.019489122856790688,0.7485526497866553,0.9443388916863568,3.4895978994587606,0.0012998261412866569,0.1294263682762131,0.02179094370988076,-0.7650249506047114,0.026481549003048784,-0.04749753352669868,0.00005338281316240932,0.00007487781385810811,0.0001294310585739407,0.0013785939649731945,0.0012301560380793986,0.0022064184257129427
0.14468704801031615,0.05503569865135551,0.019986198009813997,0.7522890773958206,0.9446181332837171,3.494623682462542,0.00034641640255032933,0.12778986381908403,0.021818540756676125,-0.7645290635704401,0.012645129291159903,-0.01252908252592858,0.00004766616564502999,0.00012335221598124238,0.00011973820433556858,0.0012302267629947972,0.0020896143484798522,0.002070437558734288
0.1426724835762881,0.053890266582836494,0.020447439947696017,0.7562952791543365,0.9449418137933198,3.500567850207393,-0.0005251998230953663,0.1260385667031957,0.021820331328141426,-0.7644970907710813,-0.027420064718877694,0.01908038571967306,0.0000438058072865415,0.00016171935896614384,0.00011237669839045911,0.0011126205446760776,0.002832479010526847,0.001970994329073275
0.14050665710378324,0.05266782112788411,0.020866034750615527,0.7605787458827981,0.9453152480061888,3.507578216969086,-0.0013125338497158108,0.1241689217285319,0.02179195051532027,-0.7650308952616444,-0.08947439087856553,0.04848753185479824,0.00004106475439795448,0.00019291496879617157,0.00010673500588315545,0.001019345313305803,0.0035035639738089206,0.0018986345491409182
0.1381843610661651,0.051367489661706435,0.021234964453166496,0.7651450299136134,0.9457439434055648,3.5158212846555448,-0.002013394389555837,0.12217790284658597,0.021728997740102285,-0.766242499729024,-0.17104903695536625,0.0764281563450812,0.000039081617704970406,0.0002188678995089778,0.00010241842602433661,0.0009473523783971053,0.004134298068645595,0.0018472876830640335
0.13570134189853073,0.049989203082908704,0.021547141229265335,0.7699973859075163,0.9462334931750667,3.5254834323975444,-0.002626078567861185,0.12006309991757609,0.021627167241708902,-0.7682535497392216,-0.2707716938373871,0.10337988725615542,0.00003769803300268165,0.00024089946199482113,0.00009916252882225158,0.0008959320985088786,0.004748435454266528,0.0018129395837070477
0.13305451198837684,0.04853381268250386,0.02179556901264069,0.7751364164035074,0.946789443112954,3.536771937378162,-0.0031495305385190403,0.11782280682280542,0.02148239852935211,-0.7711944068128749,-0.3879914218307561,0.12965225435759048,0.00003685837094282921,0.0002599463233619174,0.00009678446635739945,0.0008660259849421822,0.005365328900694238,0.0017928926986648093
0.1302421659814549,0.0470031988354286,0.021973530652415616,0.7805597363787302,0.9474171335917758,3.549915779078324,-0.0035835239485703108,0.11545611082724458,0.021291036318411796,-0.7752029648617513,-0.5225635074912163,0.1554409781473199,0.0000365506972099308,0.00027669156455700333,0.00009515399487884763,0.0008595751147611427,0.006001952953734093,0.001785332164508838
0.12726419387235427,0.04540036520264071,0.022074796592276482,0.7862616729708627,0.9481215196952869,3.5651661831788815,-0.003928802181464353,0.11296298321961448,0.021049996060613245,-0.7804231395727429,-0.6747192812725642,0.180861078058132,0.00003677163909030432,0.00029164510084933316,0.00009417539069434077,0.0008788029459482921,0.006674259255498125,0.0017890606622537328
0.1241222818729037,0.04372951157427168,0.022093848710664568,0.7922330177298113,0.9489069748801775,3.582796868980861,-0.004187191009141289,0.11034437116975702,0.02075692291118158,-0.787003134376307,-0.8449855604348642,0.2059683124464358,0.000037506916341776204,0.00030519481669109193,0.0000937757207845726,0.0009255710787624979,0.007398170440482425,0.0018033310297433552
0.12082009083898788,0.04199607831012135,0.022026110541363674,0.79846084906089,0.949777085769415,3.6031039753551775,-0.004361725114368236,0.10760229032552558,0.020410335350493986,-0.7950935219639621,-1.0341455840887621,0.23077633389222554,0.000038723555235909484,0.000317640070392134,0.00009389701356057475,0.001001071920760858,0.008190385375026844,0.0018277379308046847
0.11736340126370562,0.04020675566264312,0.02186817284558146,0.8049284416697443,0.950734447754269,3.626405654510339,-0.00445663415974315,0.10473991684428048,0.020009742345913004,-0.804845244111396,-1.243203861725145,0.25526541465457736,0.00004037050355703743,0.000329214223290891,0.00009449094176828255,0.0011059723878394801,0.009069100858588336,0.0018621465573628948
0.11376021368981735,0.03836945219426241,0.021618001714085924,0.8116152776596472,0.9517804726986736,3.6530413394847754,-0.004477361287676203,0.10176167630606747,0.019555724213621048,-0.8164076406620372,-1.4733821584047069,0.2793928914679646,0.00004238389145492327,0.00034010014533158745,0.00009551519565575116,0.0012408452135901449,0.01005471987010626,0.0019066453610725434
0.11002079401405364,0.036493218074159686,0.021275115347512908,0.818497170403072,0.952915220938146,3.6833707090976215,-0.004430467801068653,0.09867332536014421,0.019049970389452883,-0.8299265970206291,-1.7261161761117019,0.30309947796861036,0.00004469344159760408,0.0003504411277961548,0.00009693103409311829,0.0014066228929776184,0.011170598557146574,0.001961514895767325
0.1061576546591059,0.03458812124205296,0.020840715679233346,0.825546507486214,0.9541372697224376,3.7177723917505587,-0.004323484837987107,0.09548202020126921,0.018495268049343157,-0.8455429494601685,-2.0030605384041023,0.3263147286906625,0.000047227793825090745,0.000360348745622455,0.00009870167603246781,0.0016049215006528617,0.012443875909341118,0.0020272078219124297
0.10218546500994281,0.03266507715947443,0.020317762279954753,0.8327326131299112,0.9554436291256325,3.7566424654879014,-0.004164715966316258,0.09219636433710507,0.017895441654835517,-0.8633912106200827,-2.306102432751518,0.3489621197711348,0.00004991796824410573,0.00036990867497048506,0.00010079129802404182,0.0018382248050824604,0.013906427682810831,0.0021043369165729283
0.09812088778597614,0.030735635948034,0.01971097860358438,0.8400222238977171,0.9568297142170754,3.800392824695294,-0.003962996652312068,0.08882642694719903,0.017255244971326106,-0.8835987174038141,-2.6373845196230947,0.37096392172486214,0.00005269915768888283,0.0003791851360456333,0.00010316446893891582,0.0021099832851989367,0.015595987760143844,0.002193669045840428
0.09398234197649287,0.028811733877651322,0.019026784520458657,0.8473800647115342,0.9582893790679975,3.8494494926074165,-0.0037273984527157493,0.08538372280117978,0.016580212371262996,-0.9062852357379697,-2.999319702758435,0.3922434971744652,0.0000555114045144705,0.0003882244137644712,0.00010578589784749221,0.0024246829452872188,0.017557484838845876,0.0022961237671472135
0.08978969732434597,0.026905419101524133,0.01827315397145603,0.8547695057891098,0.9598150142170865,3.904250962662915,-0.0034669547106607147,0.08188114549087536,0.015876478725579502,-0.9315630403407595,-3.3946314202164887,0.41273009427590285,0.00005829969987271698,0.00039705776294427804,0.00010862040359382438,0.0027879190978308765,0.01984464980077171,0.0024127756946945495
0.08556390973767004,0.025028563910121576,0.017459402024999442,0.8621532756923164,0.9613977049023786,3.9652466504451955,-0.0031903540477983437,0.07833284777875982,0.015150579128272374,-0.959537464768226,-3.8263722738939485,0.4323594536465511,0.00006101388478765397,0.00040570390612486306,0.00011163303953409517,0.003206493385412441,0.02252195948344212,0.0025448600920895867
0.08132661103037483,0.023192577297919206,0.016595911061023445,0.8694942017684031,0.963027443122942,4.032895531749668,-0.002905694114581252,0.07475406611981186,0.014409241337796785,-0.9903078656191319,-4.297974169383735,0.45107743855175625,0.00006360857458939819,0.0004141713122336637,0.0001147893385442274,0.003688543441027544,0.025666999190364182,0.0026937817199026025
0.07709966963328374,0.02140813208852208,0.015693810623565223,0.8767559472853017,0.9646933828647332,4.107665031951936,-0.002620255363601,0.07116089059717212,0.013659182701504999,-1.0239689528463856,-4.813287043146234,0.46884091812494866,0.00006604315817264408,0.0004224600928745597,0.00011805557721844312,0.004243706772352335,0.029373325598567708,0.0028611252182902795
0.07290474103415238,0.01968492015004999,0.014764629103172087,0.8839037147209787,0.9663841249963955,4.190030218395816,-0.0023403313065694905,0.0675699861560914,0.01290692309569539,-1.0606123785723016,-5.376617187548011,0.485617827155359,0.0000682819290495626,0.0004305638815497371,0.00012139911259757405,0.004883325939267906,0.033753961789914605,0.0030486688954284
0.06876282746369244,0.018031447397279316,0.013819937396969406,0.8909048869598367,0.9680880166857755,4.2804733322507875,-0.0020711310364479483,0.06399827553716045,0.012158621757366367,-1.1003285301549093,-5.992786691651854,0.5013884153070607,0.00007029429232981757,0.00043847155893085956,0.00012478872921118666,0.005620697297657287,0.03894565930930277,0.003258401042603702
0.06469386566134325,0.016454877502511248,0.012871004825176991,0.8977295823442416,0.9697934498313859,4.379483680516273,-0.0018167380169819497,0.06046259809372337,0.01141994500895404,-1.1432083912527904,-6.667192279497743,0.5161452442237124,0.00007205499778023093,0.0004461688470477891,0.00012819498220137108,0.006471368560222015,0.04511410208275709,0.0034925390271168697
0.06071635950526793,0.014960929818735083,0.011928485883228685,0.9043511052042802,0.9714891439105522,4.487557893774819,-0.0015801251278319524,0.0569793612154067,0.010695967020519979,-1.1893454352617077,-7.405857881733154,0.5298918649137125,0.00007354433941101169,0.0004536397437261518,0.0001315905138323307,0.007453491205169043,0.05246026324866333,0.003753551198337744
0.05684707110153609,0.01355383332011618,0.01100215314239643,0.9107462800886938,0.9731644006392375,4.60520054189434,-0.0013632265043721035,0.05356420203859445,0.00999110489722296,-1.2388374362811132,-8.215509850353396,0.5426425933530054,0.0000747482722296997,0.0004608677863776993,0.0001349503289754308,0.00858823554249787,0.06122817498431718,0.004044181829851045
0.05310077993781961,0.012236334764067618,0.01010068723032491,0.91689566483136,0.9748093206316477,4.732925088838962,-0.001167043707895301,0.05023167641090387,0.009309085643227657,-1.2917881757077536,-9.103641453376332,0.5544207217864261,0.00007565840482254936,0.0004678371046827902,0.00013825200940624917,0.009900277208478712,0.07171442583029854,0.004367479094487752
0.049490115321426685,0.011009756114804795,0.009231529883838787,0.922783644217713,0.976414975496217,4.871255159447864,-0.0009917841554647425,0.046994989832020176,0.008652941887119212,-1.3483089792451841,-10.078624967898113,0.5652591132996572,0.00007627184789626907,0.00047453326024746666,0.000141475859696101,0.011418366064616865,0.08427977306028593,0.0047268263221316
0.04602546295223877,0.009874093796965277,0.008400801141400852,0.928398411859521,0.9779735321573403,5.020726085572962,-0.0008370013956244572,0.04386578166104775,0.008025031371452045,-1.408520087518949,-11.1497453039742,0.5751953729679218,0.00007659091382908427,0.0004809438682642324,0.00014460497888745438,0.013175990170252536,0.09936334261544474,0.0051259767247471095
0.04271494249612443,0.0088281507189529,0.007613277332755273,0.9337318525741948,0.9794783293366173,5.181886696181647,-0.0007017518529823337,0.04085396972777338,0.007427075396886674,-1.472551826634645,-12.327357719714488,0.5842739600615556,0.00007662268244599605,0.0004870590373870062,0.00014762526640910698,0.01521215068362257,0.11750000128024508,0.005569092145793323
0.03956444970822516,0.007869691255736996,0.006872422997737461,0.9387793408865178,0.9809239088217934,5.355301315607817,-0.0005847328827216043,0.037967658118060674,0.006860210696388756,-1.540545615916443,-13.62296690268594,0.5925429417956081,0.00007637843657326238,0.0004928715233071229,0.00015052533033103535,0.017572261035685568,0.13934158113947673,0.0060607847756392955
0.036577754187022186,0.006995609446124019,0.006180467431796905,0.9435394731747738,0.9823060062419585,5.541551935644686,-0.000484410953672465,0.035213106790455424,0.006325050229494832,-1.6126548019320122,-15.049346406263124,0.6000527444015346,0.00007587305537665237,0.0004983769848608375,0.00015329641614533694,0.020309203894833046,0.16568291279961683,0.006606166396998806
0.033756642288424704,0.006202101400930081,0.005538515257666518,0.9480137515535968,0.9836215074886823,5.741240530144359,-0.0003991311447862295,0.03259475818610883,0.005821748504822212,-1.6890453591521917,-16.62067492072246,0.6068551703837997,0.00007512434239687203,0.0005035740190597942,0.00015593226282134548,0.023484561614262166,0.1974936845789237,0.007210902335586834
0.031101094064976638,0.00548483415277413,0.004946680169942752,0.9522062370122714,0.9848683776873444,5.954991484756744,-0.00032720571719434613,0.030115313351903168,0.00535006798747789,-1.7698964851222994,-18.352675363682742,0.6130020960710646,0.0000741523188366362,0.0005084639725847636,0.00015842888618614913,0.0271700451245703,0.23595740844374824,0.007881269792726792
0.02860948321294374,0.0048391047088835685,0.004404231605702896,0.956123187858748,0.9860455698030791,6.183454118982594,-0.00026698318658419226,0.027775848402286703,0.004909444010401986,-1.8554010981119613,-20.26282055447081,0.6185460066903857,0.00007297854025468604,0.0005130507285952254,0.00016078435300241598,0.03144916081317543,0.2825191406782901,0.008624223158389387
0.026278789754442398,0.004259984711393714,0.003909745322890805,0.9597726974324076,0.987152919671215,6.427305282476763,-0.0002168958151963522,0.025575961373584512,0.004499045987051478,-1.9457663022994578,-22.370391356436734,0.6235353748667323,0.00007162545343433361,0.0005173404347215922,0.00016299853894770702,0.03641915234192417,0.3389439119536417,0.009447466333126972
0.024104816375523617,0.003742447711657792,0.003461250473046913,0.9631643426089974,0.9881910335994804,6.687252012238064,-0.00017549518314300978,0.023513939560127456,0.0041178338605557824,-2.0412138012541665,-24.69687543020261,0.6280202585996346,0.00007011581361594574,0.0005213411952376671,0.00016507288053360452,0.042193262653053225,0.4073882769884625,0.010359532799516366
0.02208240080777251,0.003281477512542845,0.0030563675124745723,0.9663088520637086,0.9891611738246155,6.96403424175791,-0.00014146844990216767,0.021586938093415737,0.0037646087825298235,-2.141980323592494,-27.265967303535326,0.6320453502384968,0.0000684721757839372,0.000525062746910246,0.0001670101295420574,0.04890336886908498,0.49048793691641335,0.011369874262113415
0.02020561822224538,0.0028721572539114697,0.0026924330248916275,0.9692178007719772,0.9900651461324831,7.258427557236588,-0.00011364802218715407,0.019791161642040905,0.003438057823864094,-2.248318050260705,-30.103970696597155,0.6356542062325549,0.0000667164675582257,0.0005285161347757207,0.00016881411705343174,0.05670305151465803,0.5914650531684649,0.012488958771428593
0.018467969170950175,0.0025097398779490724,0.002366609098748334,0.971903334950114,0.9909051929609172,7.571245999538957,-0.0000910105569703213,0.01812204248573887,0.003136792617241099,-2.3604950766728545,-33.23998171708958,0.638886789508729,0.00006486964575908172,0.0005317134002719022,0.000170489532403613,0.06577116960878572,0.7142596871663147,0.01372837934428176
0.016862550066410797,0.0021897013101114682,0.002075976233969954,0.9743779296560257,0.9916838943676503,7.903344913622628,-0.00007267116679552125,0.016574409689030564,0.002859382192492145,-2.478795910181386,-36.706257241477104,0.6417808826472204,0.00006295143429111544,0.0005346672908849035,0.00017204172084311675,0.07631602499122128,0.863690799768581,0.015100974206202069
0.015382204470951698,0.0019077781480069077,0.0018176098101716758,0.9766541796291758,0.9924040784078769,8.255623849739553,-0.00005787319635422298,0.015142645541323569,0.0026043803406504175,-2.6035220265000354,-40.53842187108158,0.6443697689263161,0.00006098013764531681,0.0005373909972958816,0.00017347650217509729,0.08858021298139397,1.045653469242791,0.016620959900603086
0.014019654540352219,0.0016599918981609044,0.0015886409299331488,0.9787446226564612,0.9930687417533336,8.629029522818486,-0.00004597648494706155,0.013820826750641857,0.00237034803662008,-2.734992468174547,-44.775964467316,0.6466848090367341,0.000058972522089461335,0.0005398979215439911,0.00017480001144205002,0.10284627249525614,1.2673604879017042,0.018304078646874625
0.012767612821442311,0.0014426618796204195,0.001386302978779673,0.9806615937904742,0.9936809808066341,9.024558838128707,-0.000036444238977414306,0.012602849020990096,0.002155871364842175,-2.873544525030089,-49.462697629667105,0.648755863828284,0.000056943755324262954,0.0005422014774496904,0.00017601856166366258,0.11944326737117586,1.537638337062558,0.02016776147320737
0.01161887524774361,0.0012524088649890379,0.0012079655543964605,0.9824171080843306,0.9942439331183478,9.443261992660787,-0.000028829640302756743,0.01148253458354424,0.0019595755718699688,-3.0195344552557324,-54.64680645870979,0.6506060460490442,0.000054907395962855265,0.0005443149332593656,0.00017713853121297709,0.13875445506162787,1.8672898298490486,0.022231309233845482
0.01056639663094888,0.0010861513920921286,0.0010511575536901565,0.9840227690999588,0.9947607285890616,9.886245662695542,-0.000022763909773977804,0.010453722986481995,0.0017801356812793437,-3.1733382998503163,-60.38213254808273,0.6522621331926751,0.0000528754204690414,0.0005462512686611708,0.00017816626597567836,0.16122621640459658,2.269538381682188,0.024516092488450533
0.009603350235175015,0.0009410964861862847,0.0009135812102362281,0.9854897002477908,0.9952344497187975,10.35467628882492,-0.000017944103193106285,0.009510345976183289,0.001616284246754715,-3.3353527373765917,-66.72775825775891,0.6537426186392851,0.00005085827821903082,0.0005480230343270885,0.0001791079913980143,0.1873784474714271,2.76057219848051,0.02704577143152582
0.00872317317454894,0.0008147263103550893,0.0007931187854524244,0.9868284959790866,0.9956681000339914,10.849783470290385,-0.000014123104691801235,0.008646487706059624,0.001466816639137084,-3.5059960352180504,-73.74935535778363,0.6550669158475582,0.00004886497523541895,0.0005496422998839852,0.00017996976146371498,0.21781668144156985,3.3602112735973866,0.029846542046544425
0.00791959942159517,0.0007047820310484507,0.0006878334678500802,0.9880491899370268,0.9960645797599765,11.372863480963108,-0.000011100248250226039,0.007856431656352286,0.00133059431812376,-3.6857090499144967,-81.5195895351015,0.6562521103335569,0.00004690316968740115,0.0005511205911967279,0.00018075741139761436,0.25324620052436325,4.092724550716925,0.03294740735005096
0.007186682180726104,0.0006092459613764527,0.0005959658527490744,0.9891612373409222,0.9964266677979872,11.925282919646603,-0.000008713300788551113,0.007134695866396939,0.0012065464519506186,-3.8749563081454657,-90.1184707398034,0.6573103377606371,0.00004497927719378455,0.0005524688508521099,0.00018147652411874916,0.2944884753685073,4.987831233288186,0.036380477894612635
0.006518807291228902,0.0005263228365201673,0.0005159271802767479,0.9901735091014662,0.9967570090954675,12.508482507671268,-0.000006831792583247734,0.006476057972469063,0.0010936701823549084,-4.074227175961572,-99.63576168270743,0.6582608414625771,0.00004309858037826565,0.0005536974107690621,0.00018213240591975673,0.34250031220606725,6.081927707501734,0.040181304210870426
0.0059106991970486545,0.00045442088920011976,0.0004462903168855339,0.9910942954173692,0.9970581065545939,13.123981047000221,-0.0000053509554578580086,0.005875571588305796,0.00099102986958892,-4.2840370476602265,-110.16923372729556,0.6591103350753116,0.00004126533961681378,0.000554815982960478,0.0001827300725197285,0.3983961582617426,7.419591019568526,0.044389245142021486
0.005357420872109157,0.0003921332311950218,0.00038577928470974536,0.9919313168680944,0.9973323166964141,13.77337955230127,-0.0000041871430515689144,0.005328575452125861,0.0008977554811547957,-4.50492869355832,-121.82865084291822,0.6598739422361607,0.00003948290124585863,0.0005558336562222688,0.000183274240731586,0.4634740804308218,9.055421173981916,0.049047875252175084
0.004854368932038837,0.0003382199098502998,0.0003332579796335882,0.9926917412791754,0.9975818483790739,14.458365570678087,-0.000003273634233323013,0.004830696597656437,0.0008130404024921762,-4.737473607172393,-134.73413342185884,0.6605576268088638,0.00003775380192124383,0.0005567589071969889,0.00018376932785860625,0.5392460295550638,11.056298780216931,0.05420543627710722


==> anc/data_separatrix.csv <==
"p","e","OmegaR","OmegaPhi","y","lambda","z0","E0","L0","Jr0","z1","E1","L1","Jr1","z1Err","E1Err","L1Err","Jr1Err"
6,0,0,0.06804138174397717,0.16666666666666666,0,0.7071067811865475,0.9428090415820634,3.4641016151377544,0,0.1480137396933286,0.019472346834247027,-0.8015121459197716,-0.000018291211655705147,6.744437534706875e-8,0.000012003091737226722,0.0001612378918897165,0.00007054295330233778
6.00012,0.00006,0,0.0680454641860567,0.16667333320000266,0,0.7070926391923424,0.9428090417706252,3.464101617908925,4.0168662292062816e-11,0.14801421575197532,-0.0063438847370454726,-1.1811203954223046,-0.0022425329293688776,6.185338713310764e-7,0.020262386092043023,0.29741023587122806,0.04607240882745105
6.00048,0.00024,0,0.06805771102238105,0.16669333120017066,0,0.7070502149066132,0.9428090445990522,3.464101659471162,1.2853776302665967e-9,0.14802152453180173,0.026932159755183403,-0.6919798615686051,0.002827423644029691,0.000009484564463461304,0.010054142237569568,0.1480889769219324,0.007755914228753809
6.00108,0.00054,0,0.0680781207831096,0.16672665586861032,0,0.706979513419002,0.9428090568555701,3.4641018395307728,9.760491557221243e-9,0.1480507643409306,0.016969621017169916,-0.8384140111971831,-0.002459768490918034,0.00004025905538652526,0.006805437315725004,0.10000065678169798,0.006142230035341006
6.00192,0.00096,0,0.06810669101818277,0.16677329921091918,0,0.7068805432088526,0.94280908985389,3.4641023241321536,4.112859747819158e-8,0.14811474096351812,0.019014665826369,-0.8080197465434044,-0.0005085449285761607,0.00009563337350463106,0.0010587864404905326,0.015631650729361905,0.0009326535980205963
6.003,0.0015,0,0.06814341829683672,0.16683325004164584,0,0.7067533161401243,0.9428091594332156,3.464103345459106,1.2550659443724357e-7,0.14821186427334218,0.019238103004711626,-0.804975365416053,-0.00026067461685413355,0.00014798915614576768,0.0004565480731637153,0.006600948539447031,0.0008020741214491563
6.00432,0.00216,0,0.06818829820692915,0.16690649399099314,0,0.7065978474542791,0.942809285958262,3.4641052015575835,3.1227668744133936e-7,0.1483082678336143,0.019368352158934343,-0.8030102046801403,-0.00004428295545340643,0.00011403688858019882,0.000587633204466396,0.008627324789536556,0.0007662208348090756
6.00588,0.00294,0,0.06824132535408123,0.1669930135134235,0,0.7064141557611437,0.9428094943192912,3.4641082559808405,6.748926269028215e-7,0.1484146156437237,0.019293987732116307,-0.8041157616904279,-0.0002071608957592624,0.00010009185418665965,0.000023093669142631892,0.0003391100475673392,0.0003105123273595302
6.00768,0.00384,0,0.0683024933606423,0.16709278789815704,0,0.7062022630277597,0.9428098139321793,3.4641129373581427,0.000001315679738547301,0.14853641779259982,0.019229532194405582,-0.8050625937916918,-0.0003787605948173805,0.00010612122646801065,0.000040391288568605365,0.0005891606889821172,0.00024394339555294917
6.00972,0.00486,0,0.06837179486448529,0.16720579328155058,0,0.7059621945652248,0.9428102787385229,3.464119738888488,0.0000023706279842121835,0.14867718580359146,0.01916696346175632,-0.8059992543822116,-0.0005595830713209366,0.00013219114626927882,0.00007225771075211108,0.0007952095216862746,0.00033366665380139056
6.012,0.006,0,0.0684492215176422,0.167332002661344,0,0.7056939790135439,0.9428109272058034,3.4641292177610037,0.0000040141776091369636,0.14883194391734267,0.019104467237492685,-0.8069029586974988,-0.000685325601487727,0.00016479854430655053,0.00005231757372856907,0.000770180528970599,0.0009950029118787353
6.01452,0.0072599999999999,0,0.0685347639847903,0.16747138591275776,0,0.7053976483244941,0.942811802327625,3.4641419945039766,0.000006463997205224724,0.1489842902596208,0.019041633284628524,-0.8078566159114423,-0.0012380336133617864,0.00022459929348750185,0.00009642124070352153,0.0010044362026737975,0.0010936324948229229
6.01728,0.00864,0,0.06862841194160109,0.1676239098064242,0,0.7050732377425252,0.9428129516240442,3.464158752264618,0.000009985754426065187,0.1491558947259799,0.019003482600082847,-0.808400315645163,-0.0015085283763728065,0.0002841719619844301,0.0002748313641750575,0.004103163215093538,0.004176073603077782
6.02028,0.01014,0,0.06873015407296475,0.1677895380281316,0,0.7047207857837068,0.9428144271420158,3.464180236021964,0.000014897879959359764,0.1492532356473078,0.01890276877096848,-0.8098953185301838,-0.0023255605400379696,0.00031545821008246554,0.00008910628585301087,0.0012778780343260865,0.001192632466405285
6.02352,0.01176,0,0.06883997807110535,0.16796823120036125,0,0.7043403342127414,0.9428162854559761,3.4642072517354796,0.000021576325847345818,0.1493447149176505,0.018852926538463863,-0.8107473821736706,-0.002831008382126807,0.00034181651547208233,0.00024613282786818073,0.0032641485119523778,0.0011738497511928371
6.027,0.0135,0,0.06895787063360151,0.16815994690559152,0,0.7039319280180616,0.9428185876685908,3.464240665432112,0.000030459319717051974,0.14961359427427162,0.01876736094132559,-0.811971754360153,-0.003355977288128368,0.0003749625378788754,0.00026550859090018064,0.00380275713580812,0.0010845166151153512
6.03072,0.01536,0,0.06908381746132923,0.16836463971134458,0,0.703495615385033,0.9428213994116985,3.464281402234784,0.00004205211703828961,0.14985101698739192,0.018660959174784525,-0.8135739809634124,-0.0039360977151334416,0.00039110143988552447,0.00021758692791391378,0.0018383929507931826,0.0010179851771043888
6.03468,0.01734,0,0.06921780325634479,0.1685822611969483,0,0.7030314476672826,0.9428247908474752,3.464330445335422,0.00005693175410778151,0.14999793499300845,0.018609102750464544,-0.8142901734157263,-0.004543502012796078,0.0004164047656349207,0.00045365395722962357,0.0066978412931246656,0.0010938200615592277
6.03888,0.01944,0,0.06935981171972579,0.1688127599819834,0,0.7025394793561781,0.9428288366698581,3.4643888349157987,0.00007575180508689449,0.15015299481213334,0.018511894289103485,-0.8160206652682259,-0.005088769525588948,0.000413710924990305,0.0004133713958905485,0.005953827794970315,0.0031290958365466307
6.04332,0.02166,0,0.06950982554938989,0.1690560817563856,0,0.7020197680484812,0.9428336161062622,3.4644576670196323,0.0000992471470963652,0.15036739919640577,0.01846328549304021,-0.8167992119916365,-0.005747337931117078,0.00041443565511011156,0.0006688312121055621,0.00888549415359164,0.003385792369658051
6.048,0.024,0,0.06966782643791099,0.16931216931216933,0,0.7014723744122017,0.9428392129196259,3.4645380923794717,0.0001282387380903849,0.1506100736359666,0.018401105385755553,-0.8177777949564891,-0.006501643441142249,0.0004041582686797032,0.0007138333739050587,0.009650061741890852,0.0035938584122087707
6.052919999999999,0.0264599999999999,0,0.06983379507035428,0.16958096257673982,0,0.7008973621506793,0.9428457154108293,3.4646313152020203,0.00016363841300102245,0.1508825523888744,0.01834877311770275,-0.8184957012527373,-0.0067472240761327976,0.0003851538682096212,0.0007669813340350391,0.012290667463546463,0.005426501441770339
6.0580799999999995,0.0290399999999999,0,0.07000771112215072,0.16986239864775637,0,0.7002947979649221,0.942853216421523,3.4647385919156903,0.00020645370445922882,0.15114236272849377,0.018171721230866463,-0.8206619715314863,-0.007926700057010069,0.00044557242163772656,0.0009065578573981867,0.01515927005695442,0.005071475307235205
6.06348,0.03174,0,0.07018955325703338,0.17015641182951044,0,0.6996647515142296,0.9428618133374159,3.4648612298841868,0.0002577926952586142,0.15143213404100625,0.018086420187995743,-0.8216068362478381,-0.008763360409065018,0.0003515457414701696,0.0008817290646138252,0.01604540690906732,0.0060926449262035925
6.06912,0.03456,0,0.07037929912505782,0.17046293367077928,0,0.6990072953751357,0.9428716080920682,3.4650005860900523,0.00031886891063681805,0.15171095964177725,0.018079485279551354,-0.8210565860127114,-0.010088813098640615,0.0003143533564860024,0.0011472661189128605,0.018750057157922634,0.00459226092931766
6.075,0.0375,0,0.07057692536072917,0.17078189300411525,0,0.6983225049986963,0.9428827071712356,3.4651580657921226,0.00039100625943998073,0.15203912489999177,0.018060261235310283,-0.8210601085857631,-0.010761155235162127,0.0003094405445608194,0.0012095693576316888,0.01916750366185403,0.007570181664816081
6.08112,0.04056,0,0.07078240758125869,0.1711132159865288,0,0.6976104586661627,0.942895221617823,3.4653351211608876,0.00047564403422505525,0.15232984435194735,0.017967294912914246,-0.8219904804494841,-0.011687643375524494,0.0009697063879795284,0.0012235266773718554,0.019054794465411078,0.007842089582075792
6.08748,0.04374,0,0.07099572038497351,0.17145682614152324,0,0.6968712374430662,0.9429092670374949,3.465533249895771,0.0005743419814615152,0.1526171275334959,0.017744080487532,-0.8247414195911873,-0.01298453393779826,0.0004155833846184164,0.00137837519548101,0.02071295704657846,0.007435069654666188
6.09408,0.04704,0,0.07121683734990165,0.17181264440243643,0,0.6961049251317583,0.942924963605004,3.4657539938283515,0.000688785454128663,0.15316392963836384,0.017685994882280922,-0.8252339274918498,-0.01419641227285511,0.0004327769175628463,0.0014720077288822065,0.021652559303890373,0.009374353886983775
6.10092,0.05046,0,0.07144573103255675,0.17218058915704515,0,0.6953116082224319,0.9429424360712949,3.4659989375155447,0.0008207906602235567,0.15359169241507561,0.01770777861793436,-0.8250298200750418,-0.014994419781053401,0.000538301779462131,0.001506293585040812,0.020289580692432814,0.010384238788357496
6.108,0.054,0,0.0716823729669446,0.17256057629338575,0,0.6944913758426686,0.9429618137714442,3.4662697068267327,0.000972310021964364,0.1538392915117172,0.01752206310965793,-0.826620738225611,-0.01702424883767365,0.0016531238481903915,0.001581826666011042,0.020000249135444827,0.010068555730280489
6.11532,0.05766,0,0.07192673366381493,0.1729525192467443,0,0.6936443197055442,0.9429832306335015,3.4665679675288152,0.0011454376618546193,0.15432182003147213,0.017331145863266458,-0.8282772525238952,-0.017580597119393776,0.0005370028826536504,0.0016227842658106488,0.02124057419696556,0.010470580124549319
6.12288,0.06144,0,0.07217878261018103,0.17335632904776835,0,0.6927705340563317,0.9430068251882985,3.4668954238730856,0.0013424150332143794,0.15477257054138135,0.017355457882761233,-0.8287203895488534,-0.020286141242289155,0.000606335977580966,0.001654503268422855,0.020413528444700367,0.010710881196010408
6.13068,0.06534,0,0.07243848826912955,0.1737719143716521,0,0.6918701156178403,0.9430327405802925,3.467253817187788,0.0015656367143238713,0.15526927087540213,0.01712220235013131,-0.8301677350025167,-0.02162297624650431,0.0007602156039099872,0.001815365762295777,0.016791413612751088,0.01179266199785001
6.13872,0.06936,0,0.07270581807994184,0.1741991815883442,0,0.6909431635344311,0.94306112457952,3.46764492448017,0.0018176563869768954,0.15568121574331503,0.017012245131733432,-0.8330466190594071,-0.02286180070984407,0.0007518724764089945,0.0016323131237947035,0.017145351859629336,0.012781311151594404
6.147,0.0734999999999999,0,0.07298073845854919,0.17463803481373025,0,0.689989779314744,0.9430921295947295,3.4680705570517056,0.0021011930219929495,0.15615776524152108,0.016959120989030112,-0.8339418226879141,-0.02540551674427352,0.0007785884699624728,0.0016332932309289906,0.012385082122825814,0.013924125990705168
6.15552,0.07776,0,0.07326321479834222,0.1750883759617384,0,0.6890100667731821,0.9431259126877766,3.4685325591301317,0.0024191372961315767,0.15663155087281494,0.016809890200013965,-0.8367091414713348,-0.026427285329246455,0.0008128596960540955,0.001501455508664954,0.012207018286438692,0.01433705255286507
6.16428,0.0821399999999999,0,0.07355321147135423,0.17555010479731611,0,0.6880041319701878,0.9431626355893535,3.469032806521831,0.0027745582668491607,0.15705216732394883,0.016819518264132964,-0.8378624643847983,-0.029633024696002486,0.0009766495885401728,0.0012698477938251458,0.012175992870001644,0.014495741019215108
6.17328,0.08664,0,0.07385069182983904,0.17602311899022888,0,0.6869720831513558,0.9432024647161433,3.4695732052879533,0.00317071033355089,0.15767840483902348,0.016494724513736226,-0.841494686981761,-0.030760424291604513,0.0009020311939588028,0.0009304772659829684,0.01205378758587464,0.021313647309831363
6.18252,0.09126,0,0.07415561820826083,0.17650731416962662,0,0.6859140306854208,0.9432455711894782,3.4701556904476196,0.003611040516297829,0.15817517256296146,0.016286592730440898,-0.8443147216468383,-0.03194084235611469,0.001016390144606371,0.0009352337669772692,0.012141808369386754,0.02631933030677678
6.192,0.096,0,0.07446795192571497,0.1770025839793282,0,0.6848300870011594,0.9432921308555915,3.470782224711366,0.0040991960854876155,0.15867512983277723,0.016065111842721243,-0.8471096103150517,-0.03317188281583149,0.0011795255010060108,0.0009325883052849595,0.012282666890200132,0.02959223729924352
6.20172,0.1008599999999999,0,0.07478765328879564,0.17750882013376934,0,0.6837203665232534,0.9433423243075579,3.47145479724793,0.004639032578758627,0.15924226208625603,0.01588935141372797,-0.8497516426727485,-0.03675034395914529,0.0012119384511251352,0.0009249304788631202,0.011682001116735525,0.0296083758092259
6.211679999999999,0.1058399999999999,0,0.07511468159492754,0.17802591247456406,0,0.6825849856071462,0.9433963369090115,3.472175422487283,0.00523462224437408,0.15974149147654387,0.01555147336014868,-0.8541979887492737,-0.038937460705221826,0.001354150917784268,0.0008786026212822611,0.011750923993473123,0.033851099744845216
6.22188,0.1109399999999999,0,0.07544899513617535,0.17855374902762508,0,0.6814240624729397,0.9434543588197402,3.472946138962763,0.005890262953538001,0.1603679692247135,0.015325827297345933,-0.8568138566013904,-0.04237924552657775,0.0012691513509872692,0.0009236735345016907,0.01165220936893668,0.032754448983403885
6.23232,0.1161599999999999,0,0.07579055120354629,0.17909221606079276,0,0.6802377171383704,0.9435165850232613,3.47376900819494,0.006610487627701602,0.16100075243760884,0.015418816777603617,-0.8570224035823494,-0.04893032480419468,0.0013062904287065,0.0007369024275598909,0.0071797098664609215,0.01859587909029264
6.243,0.1215,0,0.07613930609179743,0.17964119814191892,0,0.6790260713509042,0.9435832153564762,3.4746461136197953,0.007400074230719353,0.16161741630761106,0.015188128252984885,-0.860188993054511,-0.052862370401820534,0.0008077000440408074,0.0006616494631023182,0.00400921257008108,0.019427862606688367
6.25392,0.12696,0,0.07649521510476069,0.1802005781973546,0,0.6777892485189894,0.943654454541516,3.4755795595635948,0.008264056380001014,0.16217421557951614,0.014876145296694126,-0.8641891359190542,-0.055416857710391045,0.0013696324402976696,0.0006953276426599256,0.006431079522386549,0.019756449989905032
6.26508,0.13254,0,0.07685823256119512,0.18077023757078922,0,0.6765273736425101,0.9437305122198881,3.476571470266751,0.009207734635430025,0.16285499147108132,0.014522367032996426,-0.8685809145912687,-0.06018670985444309,0.0004802510956585374,0.0008439030487141901,0.0063998921626793595,0.020083847065666627
6.27648,0.13824,0,0.0772283118011768,0.1813500560823901,0,0.6752405732424775,0.9438116029890382,3.477623988958777,0.01023668852994229,0.16349786374226405,0.014302004779937975,-0.8719043443587448,-0.06465397331278198,0.0004758184103504068,0.0006826764949047044,0.006305461448661421,0.02037247699876415
6.28812,0.14406,0,0.07760540519303431,0.1819399120881917,0,0.6739289752899966,0.9438979464414471,3.4787392769863703,0.011356789411285359,0.1641592286021378,0.014049493514542702,-0.8753930054429869,-0.0675199179133699,0.00047933372450464825,0.0004456379399847291,0.0030007329049767913,0.020178667551794052
6.3,0.15,0,0.07798946414083639,0.18253968253968253,0,0.6725927091345494,0.9439897672063849,3.479919512996477,0.012574214170713591,0.1648238332856029,0.013731303862350434,-0.8796432667420679,-0.07367119130210595,0.00047954774465612136,0.0004344836727903143,0.0030197865230140305,0.02010115314235014
6.31212,0.15606,0,0.07838043909243873,0.18314924304354163,0,0.6712319054316288,0.9440872949944497,3.481166892176072,0.013895459941232192,0.1653886513145143,0.013416387561288896,-0.8839106592639472,-0.07804183803350195,0.0013720445279687286,0.0002632003890456967,0.00238875488621808,0.019634246163223294
6.32448,0.16224,0,0.07877827954809316,0.1837684679214734,0,0.6698466960697649,0.9441907646450226,3.482483625550291,0.015327359855641837,0.16615967064147183,0.013049074935683339,-0.888631799087283,-0.08439259903587165,0.0011801987124047766,0.00026172353256381526,0.0024139088641128787,0.019827853966924276
6.33708,0.16854,0,0.0791829340696238,0.18439723027009283,0,0.6684372140969721,0.9443004161767741,3.483871939340382,0.016877099963076007,0.1668627474763545,0.012691999584596532,-0.8932645503255323,-0.08930687076922111,0.00043176870531195545,0.0002611604535034262,0.0018872037057505076,0.017112930276827726
6.34992,0.17496,0,0.07959435029017158,0.18503540202081287,0,0.6670035936466622,0.9444164948413645,3.4853340743828856,0.01855223741212801,0.16755252677712468,0.012311406325297024,-0.8982508487938918,-0.09429244774886579,0.000394273959124721,0.00017114350636744687,0.001174225431931198,0.01594985771138513
6.3629999999999995,0.1815,0,0.08001247492450816,0.1856828539996857,0,0.6655459698630464,0.9445392511804809,3.4868722856112737,0.02036072001913249,0.1682331858087726,0.011910102705736713,-0.9035304729640793,-0.10181650598748256,0.00031958368266279784,0.00013345322181820292,0.0009950271466627083,0.016207169992423946
6.37632,0.18816,0,0.08043725377991917,0.18633945598715246,0,0.6640644788260721,0.9446689410863662,3.488488841601227,0.022310907351824984,0.16902339807029793,0.01148481036080443,-0.9089344741669154,-0.10843126331797016,0.0003362411840012097,0.00010857228628903586,0.000990820900114067,0.012902391485352795
6.38988,0.1949399999999999,0,0.08086863176765498,0.18700507677765466,0,0.6625592574759152,0.9448058258659924,3.490186024180606,0.02441159347165847,0.16978773701282238,0.011014071636152254,-0.9147048416080193,-0.11819610185562957,0.00028268147594371436,0.00011833939777740099,0.0008880701060403539,0.01538553562800021
6.40368,0.20184,0,0.08130655291494623,0.18767958423906256,0,0.6610304435370676,0.9449501723090425,3.4919661281050716,0.02667203149262332,0.17064543990495726,0.01050650672127211,-0.9207684281840125,-0.12599724130776202,0.0003092866049860456,0.00013336333046320777,0.0007892457245350624,0.009328435995644493
6.41772,0.2088599999999999,0,0.08175096037758028,0.1883628453718766,0,0.6594781754420462,0.9451022527598704,3.493831460800244,0.029101960130775786,0.1714238841028741,0.010013121493010162,-0.926875519954046,-0.13719936950596962,0.0002497411782170706,0.00013157132827153428,0.000801653788710445,0.015212333587929467
6.432,0.216,0,0.08220179645303369,0.1890547263681592,0,0.6579025922547521,0.9452623451936092,3.495784342171174,0.031711632437047985,0.17226014794498912,0.009508074672932635,-0.9331913281547229,-0.1450541927508071,0.0002135369622238539,0.00007780088884574136,0.0005177500512440126,0.009273056410983735
6.44652,0.22326,0,0.08265900259415387,0.18975509267015384,0,0.6563038335935107,0.945430733296615,3.4978271044798817,0.03451184692650974,0.17311606914843447,0.008959754941578999,-0.9398483506442045,-0.1553491009806106,0.00016809827514775442,0.00007073269329113349,0.0005065902957763519,0.00554721488113063
6.46128,0.23064,0,0.08312251942338318,0.1904638090285516,0,0.6546820395538167,0.9456077065514293,3.4999620922915917,0.037513981340553434,0.1739969444230484,0.008398859039905,-0.9466306454417441,-0.1664216882650448,0.00012011019767020398,0.000049023314770018517,0.000634412000665781,0.00496968983970775
6.47628,0.23814,0,0.08359228674751702,0.1911807395603649,0,0.6530373506308085,0.9457935603264588,3.5021916624902745,0.04073002930465648,0.17489677553842276,0.007804334469738917,-0.953762373859706,-0.17787332860550464,0.00010580893640978778,0.000048928679915240174,0.0011303666462839043,0.004105319048685808
6.49152,0.24576,0,0.08406824357298563,0.1919057478063689,0,0.6513699076414978,0.9459885959705729,3.50451818436406,0.044172640174056525,0.17581775122392854,0.007187529766068846,-0.9611428395991877,-0.19080441475426685,0.00008802392439387669,0.00007265576354050751,0.0012912113762857185,0.003580517881379448
6.507,0.2535,0,0.08455032812165049,0.1926386967880744,0,0.649679851646776,0.9461931209128359,3.5069440397610103,0.047855162393223634,0.17675307457118322,0.006542616612121268,-0.9688183827535265,-0.20509867435070986,0.000046749529473188596,0.00007756120961912117,0.001705017481404009,0.002527908695219278
6.52272,0.26136,0,0.0850384778471024,0.19337944906419408,0,0.6479673238732164,0.9464074487675874,3.5094716233157506,0.05179169073312205,0.17770765854568338,0.00586508594023034,-0.9768057407943902,-0.22009899483692524,0.000051060312375298035,0.0001220370902606996,0.002046929118663958,0.002011820249826496
6.53868,0.26934,0,0.08553262945145018,0.19412786678656854,0,0.6462324656346928,0.9466318994451053,3.5121033427473947,0.055997117813519105,0.17868411026386394,0.0051941267542070756,-0.9846504131578637,-0.2356998999815736,0.00006208136357376481,0.00013853490352254346,0.002336977330385847,0.0019218234934387192
6.55488,0.27744,0,0.08603271890258558,0.1948838117555165,0,0.6444754182538311,0.9468667992680875,3.5148416192292213,0.060487190366916105,0.17967759220284132,0.004459165692933855,-0.9932796169960645,-0.252807984269367,0.00010213465948628685,0.000199933113555996,0.0031886073656665027,0.0020145025515716317
6.57132,0.2856599999999999,0,0.08653868145191117,0.19564714547457743,0,0.6426963229833105,0.9471124810942041,3.5176888878305266,0.06527857075689777,0.18069003027667835,0.003688767131684881,-1.0022401944162982,-0.27127319207761896,0.00015686362999678256,0.00025345512249075157,0.003957912464167383,0.001918714365716727
6.588,0.2939999999999999,0,0.08705045165251557,0.1964177292046144,0,0.6408953209270267,0.9473692844449767,3.5206475980310836,0.0703889043280496,0.18172735610240845,0.0029167189743017855,-1.0110296840326354,-0.29070922216535755,0.00020657268473567525,0.0002512630197808466,0.003283999631925173,0.0026250088753540044
6.60492,0.30246,0,0.08756796337778126,0.1971954240172477,0,0.6390725529611303,0.9476375556412587,3.5237202143086614,0.07583689323824136,0.1827804615750448,0.0020890309139459627,-1.0206063988893832,-0.31143214412218906,0.0002823769965012456,0.0002985257724234132,0.004339061166243366,0.0034810993086599445
6.62208,0.31104,0,0.08809114984040715,0.19798009084758864,0,0.6372281596549496,0.9479176479455992,3.5269092168000875,0.08164237750874562,0.18385423221384978,0.001263874491164725,-1.029993377375837,-0.33339545588078384,0.00041976969177588024,0.00026205894587343905,0.004005196758626596,0.002997909326693326
6.63948,0.31973999999999997,0,0.08861994361183058,0.1987715905462476,0,0.6353622811918074,0.9482099217117851,3.5302171020363105,0.08782642412504418,0.18495325294139725,0.0004043217849239717,-1.039671432259256,-0.3564708514259059,0.00032003940844917573,0.00035929851949887206,0.004899874165765981,0.004880386983095438
6.65712,0.32855999999999996,0,0.0891542766420296,0.1995697839305886,0,0.6334750572897359,0.9485147445418739,3.5336463837520524,0.0944114251335434,0.18607131846398023,-0.0005480520333059473,-1.0504558114016245,-0.3822391300744318,0.0005408191075865372,0.000545357748265153,0.006925489680295549,0.010222141094228112
6.675,0.33749999999999997,0,0.08969408027968837,0.20037453183520598,0,0.6315666271220971,0.9488324914510379,3.5371995937705942,0.1014212058093913,0.18721981778373437,-0.0014582592065206137,-1.0607364575305298,-0.4082086807077531,0.0005945021533864029,0.00047895439830864195,0.006377155627516078,0.008129990872083489
6.69312,0.34656,0,0.09023928529270622,0.20118569516159876,0,0.6296371292381062,0.9491635450405604,3.540879282964364,0.10888114412124447,0.1883879534365067,-0.002442687305655282,-1.071564460452249,-0.43697950657638246,0.0006266238816019154,0.0005109652093206496,0.006304153998723751,0.009269022509752017
6.71148,0.35574,0,0.0907898218890317,0.2020031349270206,0,0.6276867014832626,0.9495082956793395,3.5446880222920245,0.11681830289398062,0.18959247536333249,-0.003559198626323104,-1.0839736011611032,-0.4696148430720771,0.0005123387755595723,0.0007320169303878037,0.008563121379906915,0.01461318193331079
6.73008,0.36504000000000003,0,0.09134561973780142,0.20282671231248367,0,0.6257154809196821,0.949867141694268,3.548628403912866,0.12526157627447762,0.19080188989349303,-0.00471888827103727,-1.0969308968770248,-0.5045474525031446,0.0008923315526094864,0.0008808453581612172,0.01000379750139083,0.02217023366675131
6.74892,0.37446000000000007,0,0.0919066079907645,0.2036562887098973,0,0.6237236037463295,0.9502404895698857,3.5527030423793597,0.13424185234417768,0.19203354615574345,-0.005764940132628995,-1.1084925087619821,-0.5383925131529453,0.0008812895722969551,0.0011156191803181692,0.012900487241249241,0.02881724195280791
6.768,0.38400000000000006,0,0.09247271530397154,0.20449172576832153,0,0.6217112052191398,0.9506287541577062,3.5569145759088565,0.14379219400184368,0.1933097941596435,-0.006891803988996303,-1.1207614323265838,-0.5760631407600262,0.0006553977009125276,0.0011464577878164228,0.012682669735828562,0.030744830517557997
6.78732,0.39366000000000007,0,0.09304386985970794,0.2053328854393192,0,0.6196784195710243,0.9510323588956533,3.5612656677355132,0.15394804056877787,0.19458660447284173,-0.008133089255036738,-1.1337485744797278,-0.6182665983955342,0.00043018479337378595,0.0010043446892130199,0.010638031782947154,0.028138255244150544
6.80688,0.4034399999999999,0,0.09361999938865088,0.2061796300213901,0,0.6176253799317429,0.9514517360380547,3.5657590075436376,0.16474743295663266,0.1958988882838371,-0.009424970274304001,-1.1478804280860286,-0.6640853672469289,0.001214483724836536,0.001383592396452946,0.019067383336589465,0.041056919665668365
6.82668,0.41334,0,0.0942010311922288,0.20703182220347233,0,0.6155522182476343,0.9518873268966688,3.5703973129837756,0.1762312656969516,0.19729235830990144,-0.010745332865556784,-1.1622945977141457,-0.710900260116048,0.0005116419907485663,0.0014361683233305234,0.01924999057600016,0.04493265383326016
6.8467199999999995,0.4233599999999999,0,0.0947868921651619,0.20788932510749675,0,0.6134590652011834,0.952339582093243,3.5751833312730152,0.1884435696765928,0.19868152685137588,-0.012214335258735168,-1.1788428883502413,-0.7653553817956669,0.0005586755244417823,0.0013822841721100438,0.018413199016924293,0.047925057408891504
6.867,0.4334999999999999,0,0.09537750881816384,0.20875200232998398,0,0.6113460501304054,0.9528089618241268,3.5801198408811095,0.20143183007259932,0.20004786683696593,-0.01349963012258618,-1.193992860000547,-0.8161545204866191,0.001294438113383772,0.0017187465641889518,0.024893169338842086,0.05434714559478617
6.887519999999999,0.4437599999999999,0,0.0959728073007818,0.2096197179826701,0,0.6092133009480256,0.953295936137492,3.585209653304196,0.2152473447568508,0.201463993644332,-0.015064751213418484,-1.211338889925723,-0.8806329864879782,0.0013949064009019792,0.0017547374357979471,0.02257212095758968,0.06435032627410406
6.9082799999999995,0.45414,0,0.0965727134243545,0.2104923367321533,0,0.6070609440604298,0.9538009852237431,3.5904556149280737,0.22994562937341384,0.20294210130194246,-0.016733419785009553,-1.2306062278018943,-0.9477682028164479,0.0007338876412528275,0.0020364103991964496,0.021523850187826515,0.08281227677978045
6.929279999999999,0.4646399999999999,0,0.09717715268506733,0.2113697238385518,0,0.6048891042863516,0.9543245997197267,3.595860608983154,0.24558687641577326,0.20445110231865737,-0.01821240008164206,-1.245448093198959,-1.025285872597498,0.0007656501923346076,0.0023434118246894826,0.027271587476774925,0.10868355004245647
6.95052,0.47526,0,0.09778605028708277,0.21225174519316542,0,0.6026979047752727,0.9548672810273894,3.6014275575934276,0.2622364769921653,0.20603991684704348,-0.02025630668561952,-1.2646876743209374,-1.1049566316020671,0.0008712923150810713,0.002784333495376664,0.023323795248700967,0.11932312069510476
6.9719999999999995,0.486,0,0.09839933116572597,0.21313826735513486,0,0.6004874669254934,0.9554295416475631,3.607159423921995,0.279965615622183,0.2075730463704251,-0.021932056306133364,-1.2809160948953757,-1.1926862768182531,0.0009079609618917132,0.0026704485815763476,0.021646150802167658,0.1426751873202116
6.99372,0.49686,0,0.09901692001070372,0.21402915758709246,0,0.5982579103018386,0.9560119055295966,3.613059214415928,0.2988519504295275,0.20923720977201773,-0.023934069563462237,-1.3022282267861998,-1.2991116434363918,0.0009982824453345274,0.002906963488706263,0.020108644886876734,0.19910492732504825
7.01568,0.50784,0,0.09963874128933745,0.21492428388980112,0,0.5960093525529585,0.9566149084375937,3.6191299811534687,0.318980393577462,0.21082476678776682,-0.026354363031140263,-1.3240682949707123,-1.4045419572478093,0.0011359644228375672,0.003455046818443881,0.018057507488385163,0.17338001559561783
7.03788,0.5189400000000001,0,0.10026471926978892,0.2158235150357778,0,0.5937419093281748,0.9572390983340585,3.6253748242968467,0.3404440098554254,0.21245063448349016,-0.0271214346916795,-1.3409898237972566,-1.4976506128307174,0.0011712912041273694,0.0032443826370478013,0.023227656928766337,0.23011661907408065
7.06032,0.53016,0,0.10089477804425895,0.21672672060189907,0,0.5914556941938278,0.9578850357817961,3.631796894654238,0.36334505512332477,0.21420477380124658,-0.029764525121584152,-1.3587121776990125,-1.6257152450624424,0.0012479667129443282,0.004557756735673932,0.023105841161478652,0.2819325720010663
7.083,0.5415,0,0.10152884155213954,0.2176337710009883,0,0.5891508185490666,0.958553294364965,3.6383993963547185,0.38779618105777186,0.21600670814070036,-0.03278427678331421,-1.382111646013109,-1.7730564735263936,0.0012974336925614066,0.005186032722959555,0.02370692117080292,0.30835497735688544
7.10592,0.55296,0,0.1021668336030996,0.21854453751238404,0,0.5868273915410288,0.9592444611302288,3.6451855896403287,0.41392183858977005,0.21788091606888602,-0.03482990470683877,-1.4055073679954573,-1.9600531352046282,0.0015026053604496937,0.004778084694630969,0.020989104043738036,0.4184603483860223
7.12908,0.5645399999999999,0,0.10280867790008574,0.21945889231149038,0,0.5844855199793482,0.9599591370490141,3.652158793779731,0.44185991993058,0.2196889584670796,-0.03719371761457614,-1.4235964814349953,-2.0967775487276996,0.0015621221317668943,0.00598763392479432,0.023128427009144,0.4758711667618157
7.15248,0.57624,0,0.10345429806221866,0.22037670849831104,0,0.5821253082499221,0.9606979375019342,3.6593223901082768,0.47176368862525325,0.22148361531762556,-0.04045128873970856,-1.4545013296867146,-2.3007785907005345,0.0017343509179185092,0.006956807734992729,0.02652830025484747,0.5572748886561076
7.17612,0.5880599999999999,0,0.10410361764756768,0.22129786012497007,0,0.5797468582278733,0.9614614927865094,3.6666798251996635,0.5038040592886669,0.22352570768081917,-0.04520053216536977,-1.4766032730442902,-2.617132872025006,0.0017180523583824252,0.009470206957719184,0.0473379452649274,0.7735689152754301
7.2,0.6,0,0.10475656017578483,0.22222222222222227,0,0.5773502691896257,0.9622504486493764,3.6742346141747673,0.5381723044323282,0.22549787347335903,-0.05076757149615026,-1.472944338169012,-2.846868894266568,0.0021042370328162403,0.024186568000823826,0.10850281417042361,1.219303172791602

